Fourier optimization, the least quadratic non-residue, and the least prime in an arithmetic progression

By means of a Fourier optimization framework, we improve the current asymptotic bounds under GRH for two classical problems in number theory: the problem of estimating the least quadratic non-residue modulo a prime, and the problem of estimating the least prime in an arithmetic progression.

==> anc/lb.py <==
'''
* running this python script will compute the lower bounds determined by the coefficients in the paper, for each 
* value of A. The coefficients on paper are written for each A below.
'''
from mpmath import mp
mp.dps = 30 #precision parameter: decimal digits of working precision. Increase as desired.


'''
list of coefficients: the first 12 entries are coefs of the basis functions fi, and
the last two entries are c and a, where c is the translation and a>0 is the dilation: f((x-c)/|a|)
enter them as strings, then mpmath converts exactly to mpmath.mpf real numbers of the given precision
'''
myCoefs14 = ['0.071653', '5.6943', '-5.4722', '5.5724', '-3.9261', '1.3261', '0.33449', '-0.40291', '0.034651', '0.0', '0.0', '0.0', '1.082', '0.856']
myCoefs13 = ['0.058845', '5.0439', '-3.2079', '3.0082', '-1.4554', '-0.37314', '1.037', '-0.5646', '0.12013', '-0.032923', '0.0', '0.0', '0.922', '0.727']
myCoefs12 = ['0.037767', '3.9929', '0.0', '0.0', '0.0', '0.0', '0.0', '0.0', '0.0', '0.0', '0.0', '0.0', '0.758', '0.587']
myCoefs1= ['-0.0027383', '0.0', '4.1716', '-0.6464', '3.4098', '1.0923', '-1.4628', '2.5377', '0.94904', '-2.5121', '2.1423', '-0.3164', '0.626', '0.246']
myCoefs3 = ['0.0079689', '2.2768', '0.27094', '4.7335', '-4.076', '8.4977', '-7.0252', '5.9795', '-1.1392', '-0.73835', '1.0537', '0.21283', '0.201', '0.209']
A=1 #parameter in optimization problem

#########
# 1. DEFINITIONS
########## 

#lambda functions using numerical functions from mpmath. This is to use mpmath integration, mp.quad
#The following are called \widehat F_n(t/\pi) in paper

f1 =lambda x: -mp.exp(x)*x*(1-mp.sign(x))/(2*mp.factorial(1))
f2 =lambda x: -mp.exp(x)*x**3*(1-mp.sign(x))/(2*mp.factorial(3))
f3 =lambda x: -mp.exp(x)*x**5*(1-mp.sign(x))/(2*mp.factorial(5))
f4 =lambda x: -mp.exp(x)*x**7*(1-mp.sign(x))/(2*mp.factorial(7))
f5 =lambda x: -mp.exp(x)*x**9*(1-mp.sign(x))/(2*mp.factorial(9))
f6 =lambda x: -mp.exp(x)*x**11*(1-mp.sign(x))/(2*mp.factorial(11))
f7 =lambda x: -mp.exp(x)*x**13*(1-mp.sign(x))/(2*mp.factorial(13))
f8 =lambda x: -mp.exp(x)*x**15*(1-mp.sign(x))/(2*mp.factorial(15))
f9 =lambda x: -mp.exp(x)*x**17*(1-mp.sign(x))/(2*mp.factorial(17))
f10 =lambda x: -mp.exp(x)*x**19*(1-mp.sign(x))/(2*mp.factorial(19))
f11 =lambda x: -mp.exp(x)*x**21*(1-mp.sign(x))/(2*mp.factorial(21))
f12 =lambda x: -mp.exp(x)*x**23*(1-mp.sign(x))/(2*mp.factorial(23))

#Fourier transforms of the above. 

#(-1)**((k+1)/2)/(2*pi*u+I)**(k+1)
I=mp.mpc(0,1) #square root of -1

g1 = lambda u: -1/(2*mp.pi*u+I)**2
g2 = lambda u: 1/(2*mp.pi*u+I)**4
g3 = lambda u: -1/(2*mp.pi*u+I)**6
g4 = lambda u: 1/(2*mp.pi*u+I)**8
g5 = lambda u: -1/(2*mp.pi*u+I)**10
g6 = lambda u: 1/(2*mp.pi*u+I)**12
g7 = lambda u: -1/(2*mp.pi*u+I)**14
g8 = lambda u: 1/(2*mp.pi*u+I)**16
g9 = lambda u: -1/(2*mp.pi*u+I)**18
g10 = lambda u: 1/(2*mp.pi*u+I)**20
g11 = lambda u: -1/(2*mp.pi*u+I)**22
g12 = lambda u: 1/(2*mp.pi*u+I)**24

FNumeric = [f1, f2, f3, f4, f5, f6, f7, f8, f9, f10, f11, f12]
GNumeric = [g1, g2, g3, g4, g5, g6, g7, g8, g9, g10, g11, g12]

 
#construct the numeric python functions from list of coefficients.

'''preliminary function without dilations or translations, from coefs'''
def fprel(coefs,x):
    l=len(FNumeric)#assumes length coefs is >=FNumeric; should be 14 for 12 basis functions
    s=0
    for i in range(l):
        s+= FNumeric[i](x)*coefs[i]
    return s

def f(coefs,x):
    coefs = mpfy(coefs)
    c = coefs[-2]
    a = coefs[-1]
    return fprel(coefs,(x-c)/mp.fabs(a))

'''
fourier transform of fprel
note: L1 norm of fourier transform is invariant under translations and dilations of f
'''
def g(coefs,u):
    coefs = mpfy(coefs)
    l=len(FNumeric)
    s=0
    for i in range(l):
        s+= GNumeric[i](u)*coefs[i]
    return s

'''l1 norm of f, a function from lR to C'''
def norm(f):
    return mp.quad(lambda x: mp.fabs(f(x)),(-mp.inf,mp.inf),maxdegree=10)

'''
#given a callable, real-valued numeric function f and its fourier transform fHat, returns the functional in the optimization problem
#uses the global variable A>0 as the parameter in the extremal problem
#assumes f is supported in (-inf, 1.1), as it is in our examples. set parameter supp to the latter endpoint for more precision.
#note that this functional uses a change of variables, when comparing to paper (multiply x by pi)
#notes on precision and integration methods:
#subdividing integral at -1.4 to capture change of behaviour, and also at 0 and supp, works well in practice for our functions
#by default, quad uses a double exponential tanh-sinh method
# 
# '''
def functionalC(f, fHat,supp=1.1):
    a1= mp.quad(lambda x: f(x)*mp.exp(x),(-mp.inf,-1.4,0,supp), maxdegree=11)
    #print('a1', a1)

    b1 = mp.quad(lambda x: max(f(x),0)*mp.exp(x),(0,supp),maxdegree=13)
    #print('b1', b1)

    c1= mp.quad(lambda x: 2*mp.fabs(fHat(x)),(0,mp.inf),maxdegree=10) #uses that g(coefs,x) is always even for us
    #print('c1', c1)

    return(2*(a1-(A+1)*b1)/c1)

'''#same as functionalC but shows results and error estimates in each integration'''
def functionalError(f, fHat,supp=1.1):
    a1= mp.quad(lambda x: f(x)*mp.exp(x),(-mp.inf,-1.4,0,supp), maxdegree=11, error=True)
    print('a1', mp.nstr(a1,10))

    b1 = mp.quad(lambda x: max(f(x),0)*mp.exp(x),(0,supp),maxdegree=13, error=True)
    print('b1', mp.nstr(b1,10))

    c1= mp.quad(lambda x: 2*mp.fabs(fHat(x)),(0,mp.inf),maxdegree=10, error=True)
    print('c1', mp.nstr(c1,10))

    return(2*(a1[0]-(A+1)*b1[0])/c1[0])

'''
#given the python list of coefficients as defined above (parameters as on paper), 
#returns the value of the functional in the optimization problem
# '''
def functional(coefs, error=False):
    coefs = mpfy(coefs)
    f0=lambda x: f(coefs,x)
    g0 = lambda x: g(coefs,x)
    c00=coefs[-2] #support of the function is (-inf, c00)
    if(error):
        return(functionalError(f0,g0,supp=c00)) 
    return(functionalC(f0,g0,supp=c00))

'''
#takes list of numbers and outputs list of mpmath.mpf numbers with our working precision. 
# entries in input can be strings or other
# '''
def mpfy(aList):
    return(list(map(mp.mpf,aList)))

'''
#takes list of mp.mpf numbers and returns a list of strings. 
# Each entry in output is rounded to the number of digits specified'''
def roundList(aList,digits):
    return(list(map(lambda x:mp.nstr(x,digits),aList)))



######
# 2.  Running verification with our values of A and parameters defined above
#####

show=10 #number of digits to display
showErrors=False #whether to show error estimates in each numerical integration at each step

print('working precision=',mp.dps,', displaying',show,'digits in answer')

A=1
print('A=', A, 'using coefs:', myCoefs1)
print('lower bound:')
print(mp.nstr(functional(myCoefs1,error=showErrors),show))
print('.......')
print()

A=3
print('A=',A,'using coefs:', myCoefs3)
print('lower bound:')
print(mp.nstr(functional(myCoefs3,error=showErrors),show))
print('.......')
print()

A=1/2
print('A=',A,'using coefs:', myCoefs12)
print('lower bound:')
print(mp.nstr(functional(myCoefs12,error=showErrors),show))
print('.......')
print()

A=mp.mpf(1)/mp.mpf(3)
print('A=',mp.nstr(A,show),'using coefs:', myCoefs13)
print('lower bound:')
print(mp.nstr(functional(myCoefs13,error=showErrors),show))
print('.......')
print()

A=1/4
print('A=',A,'using coefs:', myCoefs14)
print('lower bound:')
print(mp.nstr(functional(myCoefs14,error=showErrors),show))
print('.......')
print()

'''
print('computing l1 norms of g')
print(1,mp.nstr(norm(lambda x:g(myCoefs1,x)),show))
print(3,mp.nstr(norm(lambda x:g(myCoefs3,x)),show))
print(1/2,mp.nstr(norm(lambda x:g(myCoefs12,x)),show))
print(1/3,mp.nstr(norm(lambda x:g(myCoefs13,x)),show))
print(1/4,mp.nstr(norm(lambda x:g(myCoefs14,x)),show))
'''
